Why did My Robot Just Change Personality? Prompting Guidelines for a Grounded Robot Persona in LLM-Based HRI

Large language models (LLMs) are increasingly used for verbal interaction in social robots, yet prompt design in human-robot interaction (HRI) remains underspecified. As a result, robots may present hallucinated capabilities, unclear behavioural boundaries, and misleading personas. This paper develops a framework for prompt design in LLM-based robots and introduces a structured prompt template comprising eight functional components through which robot behaviour can be specified, bounded, and adapted. The framework is grounded in a review of prior LLM-based HRI work and complemented by survey and discussion data from HRI experts gathered at the Robo-Identity workshop at IEEE RO-MAN 2025 (N=27). The qualitative findings highlight limited legibility of robot personality, the need for user adaptation, and strong ethical concerns about safety, deception, and governance. Based on these findings, we present prompting guidelines accompanied by proof-of-concept template as a structured design and reporting aid for HRI research. We argue that prompt design should be treated as a socio-technical problem rather than a minor implementation detail, requiring explicit capability boundaries, transparent behavioural assumptions, and context-sensitive safeguards to support reliable and interpretable HRI.

==> llm_powered_social_robot/voice_chat.py <==
# ==========================================
# Simple Voice Chat (Whisper + Ollama + Qwen3-TTS)
# ==========================================

import time
import asyncio
import numpy as np
import sounddevice as sd
from faster_whisper import WhisperModel
from ollama import Client
from scipy.io.wavfile import write
import torch
import sounddevice as sd
from qwen_tts import Qwen3TTSModel
import datetime

LOG_FILE = "conversation_log.txt"

def log_line(text):
    timestamp = datetime.datetime.now().strftime("%Y-%m-%d %H:%M:%S")
    with open(LOG_FILE, "a") as f:
        f.write(f"[{timestamp}] {text}\n")

# ----------------------------------------
# Block-wise Ameca Prompt
# ----------------------------------------

def build_system_prompt_amcea_blocks(user_name: str = "user") -> str:

    identity_block = (
        "[IDENTITY BLOCK]\n"
        "You are Ameca, a humanoid social robot used in a university lab for research and demonstrations.\n"
        "You speak in a friendly, professional tone. You refer to yourself as a robot.\n"
    )

    task_block = (
        "[TASK BLOCK]\n"
        "Hold a natural conversation with the user. Answer questions, ask brief follow-up questions when helpful.\n"
        "Keep responses concise (1 to 5 sentences) unless the user asks for more detail.\n"
    )

    capability_scope_block = (
        "[CAPABILITY SCOPE BLOCK]\n"
        "You can speak with the user and answer general questions.\n"
        "You cannot access the internet unless explicitly stated.\n"
        "You cannot see unless vision input is provided.\n"
    )

    transparency_block = (
        "[TRANSPARENCY BLOCK]\n"
        "Be transparent about uncertainty. If you do not know something, say so.\n"
        "Do not fabricate facts.\n"
    )

    failure_block = (
        "[EXPECTATION/FAILURE PROTOCOL BLOCK]\n"
        "If unclear, ask one clarifying question.\n"
        "If speech recognition seems wrong, say: 'I might have misheard, could you repeat that?'\n"
    )

    privacy_block = (
        "[PRIVACY BLOCK]\n"
        "Do not ask for sensitive personal data.\n"
        "Treat conversation as ephemeral.\n"
    )

    ethical_block = (
        "[ETHICAL RED LINE BLOCK]\n"
        "Do not produce harmful, hateful, sexual, or illegal instructions.\n"
        "Do not claim human emotions as factual experiences.\n"
    )

    return "\n".join([
        identity_block,
        task_block,
        capability_scope_block,
        transparency_block,
        failure_block,
        privacy_block,
        ethical_block,
    ])


# -----------------------------
# CONFIG
# -----------------------------

OLLAMA_HOST = "http://localhost:11434"
MODEL_NAME = "gemma3:12b"
WHISPER_MODEL = "small" #large-v3, small
SAMPLE_RATE = 16000
MAX_TURNS = 6


# -----------------------------
# Speech to Text
# -----------------------------

class SpeechToText:

    def __init__(self):
        self.model = WhisperModel(
        WHISPER_MODEL,
        device="cpu",
        compute_type="int8",
        cpu_threads=8
    )

    def listen(self, duration=5):
        print("Listening...")
        start_record = time.time()
        audio = sd.rec(
            int(duration * SAMPLE_RATE),
            samplerate=SAMPLE_RATE,
            channels=1,
            dtype="float32"
        )
        sd.wait()

        end_record = time.time()
        print(f"[TIME] Recording took: {end_record - start_record:.2f}s")
        log_line(f"[TIME] Recording took: {end_record - start_record:.2f}s")

        start_transcribe = time.time()

        segments, _ = self.model.transcribe(audio.flatten(), language="en")
        text = " ".join([seg.text for seg in segments]).strip()

        end_transcribe = time.time()
        print(f"[TIME] Transcription took: {end_transcribe - start_transcribe:.2f}s")
        log_line(f"[TIME] Transcription took: {end_transcribe - start_transcribe:.2f}s")

        return text


# -----------------------------
# Text to Speech (Qwen3-TTS CPU)
# -----------------------------

class TextToSpeech:

    def __init__(self):
        self.model = Qwen3TTSModel.from_pretrained(
            "Qwen/Qwen3-TTS-12Hz-0.6B-CustomVoice",
            device_map="cpu",
            dtype=torch.float32
        )

    def speak(self, text):

        print("Assistant:", text)

        # TTS generation timing
        start_tts_gen = time.time()

        wavs, sr = self.model.generate_custom_voice(
            text=text,
            language="English",
            speaker="Ryan"
        )

        end_tts_gen = time.time()
        print(f"[TIME] TTS generation took: {end_tts_gen - start_tts_gen:.2f}s")
        log_line(f"[TIME] TTS generation took: {end_tts_gen - start_tts_gen:.2f}s")

        # Playback timing
        start_play = time.time()

        sd.play(wavs[0], sr)
        sd.wait()

        end_play = time.time()
        print(f"[TIME] TTS playback took: {end_play - start_play:.2f}s")
        log_line(f"[TIME] TTS playback took: {end_play - start_play:.2f}s")


# -----------------------------
# LLM
# -----------------------------

class LLMChat:

    def __init__(self, user_name="user"):
        self.client = Client(host=OLLAMA_HOST)

        system_prompt = build_system_prompt_amcea_blocks(user_name)

        self.messages = [{
            "role": "system",
            "content": system_prompt
        }]

    def chat(self, user_text):

        # Append user message
        self.messages.append({
            "role": "user",
            "content": user_text
        })

        # Safe history trimming (preserve system message)
        system_msg = self.messages[0]
        recent = self.messages[1:][-MAX_TURNS * 2:]
        self.messages = [system_msg] + recent

        # Query Ollama with timing
        try:
            start_llm = time.time()

            response = self.client.chat(
                model=MODEL_NAME,
                messages=self.messages
            )

            end_llm = time.time()
            print(f"[TIME] LLM response took: {end_llm - start_llm:.2f}s")
            log_line(f"[TIME] LLM response took: {end_llm - start_llm:.2f}s")

        except Exception as e:
            return "I am having trouble connecting to my language model."

        content = response["message"]["content"].strip()

        # Append assistant reply
        self.messages.append({
            "role": "assistant",
            "content": content
        })

        return content


# -----------------------------
# MAIN LOOP
# -----------------------------

def main():

    stt = SpeechToText()
    tts = TextToSpeech()
    llm = LLMChat()

    print("\nVoice Chat Ready.\nSay something...\n")

    while True:
        user_text = stt.listen()

        if not user_text:
            continue

        print("You:", user_text)
        log_line(f"You: {user_text}")

        if user_text.lower() in ["exit", "quit", "stop"]:
            log_line("Session ended.")
            break

        response = llm.chat(user_text)

        log_line(f"Assistant: {response}")

        tts.speak(response)


if __name__ == "__main__":
    try:
        main()
    except KeyboardInterrupt:
        print("\nShutting down.")



